Reproducible probe-level analysis of the Affymetrix Exon 1.0 ST array with R/Bioconductor

The presence of different transcripts of a gene across samples can be analysed by whole-transcriptome microarrays. Reproducing results from published microarray data represents a challenge due to the vast amounts of data and the large variety of pre-processing and filtering steps employed before the actual analysis is carried out. To guarantee a firm basis for methodological development where results with new methods are compared with previous results it is crucial to ensure that all analyses are completely reproducible for other researchers. We here give a detailed workflow on how to perform reproducible analysis of the GeneChip Human Exon 1.0 ST Array at probe and probeset level solely in R/Bioconductor, choosing packages based on their simplicity of use. To exemplify the use of the proposed workflow we analyse differential splicing and differential gene expression in a publicly available dataset using various statistical methods. We believe this study will provide other researchers with an easy way of accessing gene expression data at different annotation levels and with the sufficient details needed for developing their own tools for reproducible analysis of the GeneChip Human Exon 1.0 ST Array.

==> Rodrigo-Domingo_et_al_ReproducibleExonArrayAnalysisBioconductor.R <==
### R code from vignette source 'C:/Documents and Settings/vqjb/Skrivebord/Paper1/FinalVersion/Rodrigo-Domingo_et_al_ReproducibleExonArrayAnalysisBioconductor.Snw'

###################################################
### code chunk number 1: LibrariesAndFunctions
###################################################
packages.available <- rownames(installed.packages())

if(!"affxparser" %in% packages.available){
 if(grepl("darwin", sessionInfo()$R$os)){
  source("http://aroma-project.org/affxparser.R")
  installAffxparser()
 } else {
  source("http://www.bioconductor.org/biocLite.R")
  biocLite("affxparser")
 }
}

if(!"aroma.affymetrix" %in% packages.available){
 source("http://aroma-project.org/hbLite.R")
 hbInstall("aroma.affymetrix")
}
require(aroma.affymetrix)

if(!"biomaRt" %in% packages.available){
 source("http://bioconductor.org/biocLite.R")
 biocLite("biomaRt")
}
require(biomaRt)

if(!"GenomeGraphs" %in% packages.available){
 source("http://bioconductor.org/biocLite.R")
 biocLite("GenomeGraphs")
}
require(GenomeGraphs)

if(!"Hmisc" %in% packages.available){
 install.packages("Hmisc")
}
require(Hmisc)

if(!"gdata" %in% packages.available){
 install.packages("gdata")
}
require(gdata)

if(!"plyr" %in% packages.available){
 install.packages("plyr")
}
require(plyr)

# set memory limit (needed for Windows 32 bit only)
if(sessionInfo()$R$os == "mingw32"){
 cat("increase memory")
 memory.limit(4095)
}

# initialize variables for article
n.total.exons <- 284258
n.present.exons <- 136233
n.total.transcript.clusters <- 18708
n.present.transcript.clusters <- 8275
n.multiexonic.genes <- 8075

verbose  <- Arguments$getVerbose(-8, timestamp=TRUE)
#functions for filtering step
AllFalse <- function(vector){all(vector == FALSE)}

TwoOrMoreTrue <- function(vector){sum(vector == TRUE)>= 2}

# annotating function - from Affymetrix transcript cluster ID to NetAffx gene symbol
AnnotateGenes <- function(transcript.IDs){
  transcripts <- as.character(transcript.clusters.NetAffx.32[transcript.clusters.NetAffx.32$transcript_cluster_id %in% transcript.IDs, ]$transcript_cluster_id)
  gene.assignment <- strsplit(as.character(transcript.clusters.NetAffx.32[transcript.clusters.NetAffx.32$transcript_cluster_id %in% transcript.IDs, ]$gene_assignment) , "//")
  gene.symbols <- unlist(lapply(gene.assignment, function(assignment){
			    length <- length(assignment)
			    if(length > 2){
                      HGNC <- seq(from = 2, to = length, by = 5)
                      assignment <- unique(trim(assignment[HGNC]))
                      assignment <- paste(assignment, collapse = "/")
                      } else{
                      assignment <- "--"} 
                  }))
  gene.symbols[is.na(gene.symbols)]	<- "--"
 	annotate      <- data.frame(transcript = transcripts, symbol = gene.symbols)
	annotate
}

# variables defined for biomaRt
ensembl           <- useMart('ensembl', dataset='hsapiens_gene_ensembl')
attributes.region	<- c("external_gene_id", "chromosome_name", "start_position", "end_position", "ensembl_gene_id")							
filter.symbol		  <- "hgnc_symbol"

# function needed for visualization functions below
AnnotateGeneSymbol	<- function(symbol.to.annotate){
  annotated.genes	    <- getBM(attributes = attributes.region, 
                               filters = filter.symbol,
		  							           values = symbol.to.annotate, 
			  						           mart = ensembl)
	annotated.genes
}
								
GetIntensities <- function(trans, type = "DE"){
 if (!type %in% c("DE", "ANOSVAprobe", "ANOSVAprobeset", "FIRMA")){
  print("Wrong model type")
 } else {
  if(type == "DE"|type == "ANOSVAprobe"|type == "FIRMA"){
   if(!exists("unitIntensities")){
   load(file= paste(output.folder, "CoreProbeIntensities.Rdata", sep = "/"))}
   gene.intensities <- unitIntensities[[as.character(trans)]]
   gene.intensities <- lapply(gene.intensities, function(sublist){
                                             sublist$intensities})
   gene.intensities <- do.call(rbind, gene.intensities)
   gene.intensities <- log2(gene.intensities)
   if (!type == "FIRMA"){  
    mean.intensities <- lapply(groups, function(group){
     if(length(group) > 1){
      apply(gene.intensities[, group], 1, mean)
     } else {
      gene.intensities[, group]
     }})
    mean.intensities <- t(do.call(rbind, mean.intensities))
    gene.intensities <- cbind(gene.intensities, mean.intensities)
   }
  } else {# for ANOSVA probeset
   if(!exists("exFit")){
    load(file= paste(output.folder, "CoreExonIntensities.Rdata", sep = "/"))}
   gene.intensities <- subset(exFit, unitName == trans, select = -c(1:5)) 
   gene.intensities <- log2(gene.intensities)
   mean.intensities <- lapply(groups, function(group){
                        if(length(group) > 1){
                         apply(gene.intensities[,group], 1, mean)
                        } else {
                         gene.intensities[, group]
                        }
                       })
   mean.intensities <- t(do.call(rbind, mean.intensities))
   gene.intensities <- as.matrix(cbind(gene.intensities, mean.intensities))
  }
 }
 gene.intensities
}


###################################################
### code chunk number 2: folderSetup
###################################################
#*** user-defined working directory
wd <- "myWorkingDirectory"
setwd(wd)
# create annotation data folder
annotation.data.exon <- 
     "annotationData/chipTypes/HuEx-1_0-st-v2"
     
if (!file.exists(annotation.data.exon)){
 dir.create(file.path(wd, annotation.data.exon), 
            recursive = TRUE)
}

# create raw data folder
#*** user-defined data set name
ds <- "AffyColonCancer"
#ds <- "myDataSet"
raw.data.exon <- paste("rawData/", ds, 
                   "/HuEx-1_0-st-v2", sep = "") 
                   
if (!file.exists(raw.data.exon)){
dir.create(file.path(wd, raw.data.exon), 
                 recursive = TRUE)
}


###################################################
### code chunk number 3: fileSetup
###################################################
#** download user-defined library file
library.file <- 
  paste(annotation.data.exon, 
        "HuEx-1_0-st-v2,coreR3,A20071112,EP.cdf",
        sep = "/")

if(!file.exists(library.file)){
 download.address <- 
     "http://bcgc.lbl.gov/cdfFiles/"
 file <- paste("HuEx-1_0-st-v2,A20071112,EP", 
              "HuEx-1_0-st-v2,coreR3,A20071112,EP.cdf",
              sep = "/")
 custom.cdf <- 
     paste(download.address, file, sep = "")

 download.file(url = custom.cdf, 
           destfile = library.file, 
           mode = "wb", quiet = FALSE)
 rm(list = c("download.address", "file", "custom.cdf"))
}

# copy .CEL files
#*** user-defined directory containing .CEL files
cel.directory  <- "myCELfileDirectory" 
cel.in.folder  <- dir(cel.directory)
cel.files      <- cel.in.folder[
     grep(pattern = ".CEL", cel.in.folder)]        

if(!all(file.exists(paste(raw.data.exon, cel.files, sep = "/")))){
 file.copy(file.path(cel.directory, cel.files), file.path(wd, raw.data.exon))
}

rm(list = c("library.file", "cel.directory", "cel.in.folder"))

#*** user-defined output folder
output.folder <- "output.folder"

# load sample information
#*** user-defined folder containing SampleInformation.txt
sample.info.folder <- "my.sample.info.folder"
if(!file.exists(file = paste(raw.data.exon, "SampleInformation.txt", sep = "/"))){
 file.copy(file.path(sample.info.folder, "SampleInformation.txt"), 
           file.path(wd, raw.data.exon))
}
sample.info <- read.table(file = paste(raw.data.exon, "SampleInformation.txt", sep = "/"),
                          sep = "\t", 
                          header = TRUE)


###################################################
### code chunk number 4: PreprocessingSummarization
###################################################
chipType <- "HuEx-1_0-st-v2" 
#** user-defined .CDF file: change tags parameter
cdf <- AffymetrixCdfFile$byChipType(chipType, 
                    tags = "coreR3,A20071112,EP")

cs <- AffymetrixCelSet$byName(ds, cdf = cdf) 
                    
# ** choose subset of the dataset from SampleInformation.txt, if needed
cel.files <- cs$Names
if (!all(cel.files %in% sample.info$celFile)){
 cs <- extract(cs, cel.files %in% sample.info$celFile)
}

# match order in sample.info and in cel set
name.match <- match(cs$Names, sample.info$celFile)
sample.info <- sample.info[name.match, ]

# background correction
bc <- RmaBackgroundCorrection(cs) 
csBC <- process(bc, verbose = verbose) 

# quantile normalization
qn <- QuantileNormalization(csBC, 
        typesToUpdate = "pm")
csN <- process(qn, verbose = verbose)

# summarization
# transcript cluster level: do only if FIRMA scores/ transcript intensities needed

# FIRMA scores
if (!file.exists(paste(output.folder, "FIRMAscores.Rdata", sep = "/"))){
 plmTr  <- ExonRmaPlm(csN, mergeGroups = TRUE, 
            tag = "coreProbesetsGeneExpression")
 fit(plmTr, verbose = verbose) 
 firma <- FirmaModel(plmTr)
 fit(firma, verbose = verbose)
 fs <- getFirmaScores(firma)
 firma.scores <- extractDataFrame(fs)
 names(firma.scores) <- c(names(firma.scores)[1:3], sample.info$celFile)
 save(firma.scores, file = paste(output.folder, "FIRMAscores.Rdata", sep = "/"))
 rm(list = c("plmTr", "firma", "fs", "firma.scores"))
}

# probeset level - do not run
#plmEx  <- ExonRmaPlm(csN, mergeGroups = FALSE, 
#            tag = "coreProbesetsExonExpression")			
#fit(plmEx, verbose = verbose) 

if(!file.exists(file= paste(output.folder, "CoreProbeIntensities.Rdata", sep = "/"))){
 unitIntensities <- 
         readUnits(csN, verbose=verbose) 
 save(unitIntensities, file= paste(output.folder, "CoreProbeIntensities.Rdata", sep = "/"))
 rm("unitIntensities")
}

rm(list = c("bc", "cs", "cel.files", "name.match", "qn", "csBC"))
gc(verbose = FALSE)


###################################################
### code chunk number 5: IntensityExtraction
###################################################
# extract a matrix of gene intensities
if(!file.exists(file=paste(output.folder, "CoreTranscriptIntensities.Rdata", sep = "/"))){
 if(!exists("plmTr")){
  plmTr  <- ExonRmaPlm(csN, mergeGroups = TRUE, 
            tag = "coreProbesetsGeneExpression")
  fit(plmTr, verbose = verbose)
 }
 cesTr <- getChipEffectSet(plmTr)
 trFit <- extractDataFrame(cesTr, addNames=TRUE) 
 save(trFit, file=paste(output.folder, "CoreTranscriptIntensities.Rdata", sep = "/"))
 rm(list = c("plmTr", "trFit"))
}

# extract a matrix of probeset intensities
if(!file.exists(file= paste(output.folder, "CoreExonIntensities.Rdata", sep = "/"))){
 if(!exists("plmEx")){
  plmEx  <- ExonRmaPlm(csN, mergeGroups = FALSE, 
             tag = "coreProbesetsExonExpression")			
  fit(plmEx, verbose = verbose) 
 }
 cesEx <- getChipEffectSet(plmEx)
 exFit <- extractDataFrame(cesEx, addNames=TRUE) 
 save(exFit, file= paste(output.folder, "CoreExonIntensities.Rdata", sep = "/"))
 rm(list = c("plmEx", "cesEx", "exFit"))
 gc()
} 


###################################################
### code chunk number 6: clustersAndProbesets
###################################################
if(file.exists(paste(annotation.data.exon, "ProbesetsNetAffxRelease32.Rdata", sep = "/")) & file.exists(paste(annotation.data.exon, "TranscriptClustersNetAffxRelease32.Rdata", sep = "/"))){
load(paste(annotation.data.exon, "/ProbesetsNetAffxRelease32.Rdata", sep = ""))
load(paste(annotation.data.exon, "/TranscriptClustersNetAffxRelease32.Rdata", sep = ""))
} else{
transcript.clusters.NetAffx.32 <- 
    read.csv(file = paste(annotation.data.exon,
        "HuEx-1_0-st-v2.na32.hg19.transcript.csv", 
        sep = "/"), skip=24)
probesets.NetAffx.32 <- 
read.csv(file = paste(annotation.data.exon,
         "HuEx-1_0-st-v2.na32.hg19.probeset.csv", 
         sep = "/"), skip=23) 
save(transcript.clusters.NetAffx.32, 
file=paste(annotation.data.exon, "TranscriptClustersNetAffxRelease32.Rdata", sep = "/"))
save(probesets.NetAffx.32,
file=paste(annotation.data.exon, "ProbesetsNetAffxRelease32.Rdata", sep = "/"))
}
# ** "core": user-defined annotation level
positions <- 
probesets.NetAffx.32[probesets.NetAffx.32$level == "core",
    c("probeset_id", "seqname", "start", "stop")]
names(positions) <- 
c("probesetId", "chromosome", "start", "stop")
n.probes <- 
probesets.NetAffx.32[probesets.NetAffx.32$level == "core",
              c("probeset_id", "probe_count")]
              
# keep only columns of probesets.NetAffx.32 that will be useful later:
# transcript_cluster_id, probeset_id, crosshyb_type
# ** select annotation level 
probesets.NetAffx.32 <- probesets.NetAffx.32[probesets.NetAffx.32$level == "core", 
                               c(1, 7, 12)]
                               
# keep only columns of transcript.clusters.NetAffx.32 that will be useful later:
# transcript_cluster_id, gene_assignment, strand
# ** select annotation level 
transcript.clusters.NetAffx.32 <- transcript.clusters.NetAffx.32[ transcript.clusters.NetAffx.32$transcript_cluster_id %in% probesets.NetAffx.32$transcript_cluster_id, 
                               c(1, 4, 8)]                              


###################################################
### code chunk number 7: intensityFiltering
###################################################
# ** user-defined groups; default: groups defined by the treatment column in SampleInformation.txt
sample.info$number <- seq(1, nrow(sample.info))
groups <- split(sample.info$number, sample.info$treatment)

# check whether the filtering is already performed, perform it otherwise
# at probeset level
if(file.exists(file = paste(output.folder, "/PresentProbesets", ds, ".Rdata", sep = ""))){
 load(file = paste(output.folder, "/PresentProbesets", ds, ".Rdata", sep = ""))
} else {
 # remove cross-hybridising probesets
 non.crosshyb.probesets <- probesets.NetAffx.32$probeset_id[probesets.NetAffx.32$crosshyb_type == 1] 
 if(!exists("exFit")){
  load(file= paste(output.folder, "CoreExonIntensities.Rdata", sep = "/"))
 }
 exon.intensities <- exFit[exFit$groupName %in% non.crosshyb.probesets, -c(3:5)]
 rm("exFit")
 gc()
 # ** user-defined criteria for absent/present probesets
 # ** criterion 1: probeset absent/present in a group of samples: present in at least half of the samples
 present.exons <- lapply(groups, FUN = function(group){
   if(length(group) > 1){
     apply(log2(exon.intensities[, group + 2]) < 3, 1, sum)/length(group) < 0.5
   } else {
     log2(exon.intensities[, group + 2]) > 3
   }
 })
 present.exons <- t(do.call(rbind, present.exons))  # convert to dataframe
 rownames(present.exons) <- exon.intensities$groupName  # use probeset identities

 # ** criterion 2: probeset absent/present in the dataset
 # remove probesets not present in any of the groups
 absent.exons <- apply(present.exons, 1, AllFalse)
 probesets.to.keep <- absent.exons[absent.exons == FALSE]
 probesets.to.keep <- as.factor(names(probesets.to.keep))
 n.present.exons <- length(probesets.to.keep)
 rm(list = c("absent.exons"))
 save(probesets.to.keep, file = paste(output.folder, "/PresentProbesets", ds, ".Rdata", sep = ""))
}

# check whether transcript filtering has been performed; perform it if not
if(file.exists(file = paste(output.folder, "/PresentTranscripts", ds, ".Rdata", sep = ""))){
 load(file = paste(output.folder, "/PresentTranscripts", ds, ".Rdata", sep = ""))
} else {
 if(!exists("exon.intensities")){
  load(file= paste(output.folder, "CoreExonIntensities.Rdata", sep = "/"))
  exon.intensities <- exFit[exFit$groupName %in% non.crosshyb.probesets, -c(3:5)]
  rm("exFit")
  gc()
 }
 # ** user-defined criteria for absent transcripts:
 # criterion 1: half or more of probesets of transcript present in sample
 # --> transcript present in sample
 core.transcripts <- unique(exon.intensities$unitName)
 # create a list of transcript clusters present/absent in each sample
 # Martin, this part of the script is really, really slow
 present.genes    <- lapply(core.transcripts, FUN = function(gene){
   apply(log2(exon.intensities[exon.intensities$unitName == gene, -c(1:2)]) < 3, 2, sum)/
   length(exon.intensities[exon.intensities$unitName == gene,]$groupName) < 0.5
 })# FALSE: gene not present in sample
 names(present.genes) <- core.transcripts								
 present.genes <- do.call(rbind, present.genes) # convert to logical matrix 

 # criterion 2: transcript present in at least half of the samples of a group 
 # --> transcript present in the group
 present.genes.in.group <- lapply(groups, FUN = function(group){
   if(length(group) > 1){
     apply(present.genes[ , group], 1, sum)/length(group) >= 0.5
   } else {
     present.genes[ , group]
   }
 }) 
 present.genes.in.group <- do.call(rbind, present.genes.in.group) # logical matrix
 present.genes.in.group <- t(present.genes.in.group)
 # keep genes only present in at least two groups
 transcripts.to.keep <- apply(present.genes.in.group, 1, TwoOrMoreTrue)
 transcripts.to.keep <- names(transcripts.to.keep[transcripts.to.keep == TRUE])
 save(transcripts.to.keep, file = paste(output.folder, "/PresentTranscripts", ds, ".Rdata", sep = ""))
 rm("exon.intensities")
 gc()
}
 n.present.transcript.clusters <- length(transcripts.to.keep)


###################################################
### code chunk number 8: PlottingFunction
###################################################
# Plotting function
PlotExonArray <- function(trans, type = "DE", display.probesets = FALSE){
 if (!type %in% c("DE", "ANOSVAprobe", "ANOSVAprobeset", "FIRMA")){
  print("Wrong model type")
 } else {
  exons <- probesets.NetAffx.32[probesets.NetAffx.32$transcript_cluster_id == trans, "probeset_id"]
  symbol.to.annotate <- AnnotateGenes(trans)$symbol # get HBC identity
  ensembl.output     <- AnnotateGeneSymbol(symbol.to.annotate) # get region
    
  if(nrow(ensembl.output) > 0){
   strand <- transcript.clusters.NetAffx.32[
                transcript.clusters.NetAffx.32$transcript_cluster_id == trans,]$strand
   title = makeTitle(text = paste(ensembl.output$external_gene_id, 
                     " (", strand,")", sep = ""), 
                     color ='darkred')
   gene  = makeGene(id = ensembl.output$ensembl_gene_id, biomart = ensembl)
   transcript = makeTranscript(id = ensembl.output$ensembl_gene_id, 
                           biomart = ensembl)
                           
   gene.positions   <- positions[positions$probesetId %in% exons,]
   if(!type == "ANOSVAprobeset"){
    gene.n.probes  <- n.probes[n.probes$probeset_id %in% exons,]$probe_count
   } else {
    gene.n.probes	 <- rep(1, length(exons))
   }
   gene.intensities <- GetIntensities(trans, type = type)

  #** user-defined colour
  if(length(groups) > 2){
   palette <- rainbow(length(groups))
  } else {
   palette <- c("red", "blue")
  }
   colour                <- NULL
   for(i in 1:length(groups)){
    colour[groups[[i]]]   <- palette[i]
   }
     
  lwd              <- rep(0.05, nrow(sample.info))
    
   if (!type == "FIRMA"){
    #** user-defined colour
    colour[(nrow(sample.info) + 1):(nrow(sample.info) + length(groups))] <- palette
    
    #** user-defined line width
    lwd[(nrow(sample.info) + 1):(nrow(sample.info) + length(groups))]  <- 3
   }
   
   exon  = makeExonArray(intensity = gene.intensities, 
 												 probeStart = gene.positions$start, 
 												 probeEnd   = gene.positions$stop,
 												 probeId    = as.character(gene.positions$probeset_id), 
 												 nProbes    = gene.n.probes,
 												 dp         = DisplayPars(color = colour, lwd = lwd, 
 												                       mapColor ='dodgerblue2'), 
 	 								       displayProbesets = display.probesets)
           
   png(file = paste(output.folder, "/", symbol.to.annotate, "_", type, ".png", 
                     sep = ""), width = 960, height = 480)
   gdPlot(list(title, exon, gene, transcript))
   
   dev.off()
  } else {
   png(file = paste(output.folder, "/", "Empty", symbol.to.annotate, type, ".png",                        sep = ""), width = 960, height = 480)
   plot(1,1,type = "n", main = symbol.to.annotate)
   dev.off()
  }
 }
}


###################################################
### code chunk number 9: ANOSVAprobe
###################################################
# convert list of probe intensities per gene into list of dataframes per gene
if(! file.exists(file = paste(output.folder, "CoreProbeIntensitiesDataframe.Rdata", sep = "/"))){
 if(!exists("unitIntensities")){
  load(file= paste(output.folder, "CoreProbeIntensities.Rdata", sep = "/"))
 }
 probe.intensities.dataframe.per.gene <- lapply(unitIntensities, function(sublist){     
             dims = do.call("rbind",                  
            lapply(sublist,function(subsublist){
                   nrow(subsublist$intensities)}))
                   final = data.frame(intensity = log2(c(do.call("rbind", lapply(sublist,                            function(subsublist){
                             subsublist$intensities})))),
                      replicate = rep(sample.info$replicate, each = sum(dims)),
                      treatment = rep(sample.info$treatment, each = sum(dims)),
                      probeset = rep(names(sublist), dims)
           )
           final
           }
           )
 save(probe.intensities.dataframe.per.gene, 
      file = paste(output.folder, "CoreProbeIntensitiesDataframe.Rdata", sep = "/"))
 rm("unitIntensities")
 gc()
} else {
 load(file = paste(output.folder, "CoreProbeIntensitiesDataframe.Rdata", sep = "/"))
}

# filter probe intensity data: keep only present probesets and transcripts present in both groups
if(file.exists(file = paste(output.folder, "ProbeIntensitiesForANOSVA.Rdata", sep = "/"))){
load(file = paste(output.folder, "ProbeIntensitiesForANOSVA.Rdata", sep = "/"))
 if(exists("probe.intensities.dataframe.per.gene")){
  rm("probe.intensities.dataframe.per.gene")
 }
} else {
 probe.intensities.for.ANOSVA 	<-     probe.intensities.dataframe.per.gene[names(probe.intensities.dataframe.per.gene) %in% transcripts.to.keep]

# remove absent probesets and transcripts with a single probeset to study
 probe.intensities.for.ANOSVA <- 
 lapply(probe.intensities.for.ANOSVA, function(dataframe){
  	  dataframe <- dataframe[dataframe$probeset %in% probesets.to.keep, ]
  	})

# remove transcript clusters that are empty or have a single probeset
 probe.intensities.for.ANOSVA[laply(probe.intensities.for.ANOSVA, function(dataframe){
                            length(unique(dataframe$probeset))}) < 2] <- NULL

 save(probe.intensities.for.ANOSVA, 
     file = paste(output.folder, "ProbeIntensitiesForANOSVA.Rdata", sep = "/"))
 rm("probe.intensities.dataframe.per.gene")
 gc()
}

if(file.exists(file = paste(output.folder, "SplicePValuesProbeANOSVA.Rdata", sep = "/"))){
 load(file = paste(output.folder, "SplicePValuesProbeANOSVA.Rdata", sep = "/"))
} else {
ANOSVA.probe.result <- lapply(probe.intensities.for.ANOSVA, function(dataframe){
  n.probesets 		<- length(unique(dataframe$probeset))
  
  # ** user-defined parameters for the linear model
  lm <- lm(intensity ~ as.factor(probeset) + as.factor(treatment) + 
                       C(as.factor(probeset):as.factor(treatment), contr.sum) +  
                       as.factor(replicate)/as.factor(treatment), 
           data = dataframe)
  # ** length of main effects: we are interested in interaction terms - appropriate for sum contrasts, change for other contrasts, if needed
  main.effects <- 1 + (n.probesets - 1) + (length(unique(dataframe$treatment)) - 1) 
  # add the following line for treatment contrasts
  #+ (length(unique(dataframe$replicate)) - 1)
    
  # ** number of interactions, change if needed
  DS.parameters 	<- (n.probesets - 1)* (length(unique(dataframe$treatment)) - 1)
  p.t            <- min(summary(lm)$coefficients[(main.effects+1):
                                         (main.effects + DS.parameters),"Pr(>|t|)"])
  p.t.signif    <- signif(p.t,digits = 3)
  p.t.signif
})

ANOSVA.probe.result <- as.data.frame(do.call("rbind", ANOSVA.probe.result))
ANOSVA.probe.result <- data.frame(transcript = row.names(ANOSVA.probe.result), 
                                 pValue = ANOSVA.probe.result[,1])
ANOSVA.probe.result <- 
      merge(AnnotateGenes(ANOSVA.probe.result$transcript), ANOSVA.probe.result)
order <- order(ANOSVA.probe.result$pValue)
ANOSVA.probe.result <- ANOSVA.probe.result[order, ]
if(exists("ANOSVA.probe.result")){
 n.genes.ANOSVA.probe <- dim(ANOSVA.probe.result)[1]
} else {
 n.genes.ANOSVA.probe <- 8074
}

save(ANOSVA.probe.result, 
     file = paste(output.folder, "SplicePValuesProbeANOSVA.Rdata", sep = "/"))
}

rm("probe.intensities.for.ANOSVA")
gc()

     
# do not show transcript clusters with several associated gene names
n.multiexonic.genes <- nrow(ANOSVA.probe.result)
n.names <- unlist(lapply(strsplit(as.character(ANOSVA.probe.result$symbol), "/"), length))
non.unique.genes.ANOSVA.probe <- sum(n.names > 1)
filter.ANOSVA.probe.result <- ANOSVA.probe.result[n.names == 1, ]

# plot top 10 genes or ** choose amount of genes to plot
ANOSVA.probe.plots <- unlist(lapply(filter.ANOSVA.probe.result[1:10, "symbol"], function(symbol){
         paste(output.folder, "/", symbol, "_ANOSVAprobe.png", sep = "")}))

if(!all(file.exists(ANOSVA.probe.plots))){
 mapply("PlotExonArray", trans = filter.ANOSVA.probe.result[1:10, "transcript"], type = "ANOSVAprobe")
}


###################################################
### code chunk number 10: ANOSVAprobeLatexDefault
###################################################
latex.default(filter.ANOSVA.probe.result[1:10, c(2, 3)], file = "", 
              multicol = FALSE, rowlabel = NULL, rowname = NULL, where = "htb",
              vbar = TRUE, append = FALSE, caption.loc = "bottom", 
              label = "tab:ANOSVAprobe", caption = 
      "Top 10 differentially spliced genes from the ANOSVA model at probe level with minimum $p$-value.")


###################################################
### code chunk number 11: ANOSVAprobeset
###################################################
# convert list of probeset intensities per gene into list of dataframes per gene
if (! file.exists(file = paste(output.folder, "CoreProbesetIntensitiesDataframe.Rdata", sep = "/"))){
 if(!exists("exFit")){
    load(file= paste(output.folder, "CoreExonIntensities.Rdata", sep = "/"))
 }
probeset.intensities.dataframe.per.gene <- split(exFit, exFit$unitName)
probeset.intensities.dataframe.per.gene <- lapply(probeset.intensities.dataframe.per.gene, function(dataframe){
                   n.probesets <- nrow(dataframe)
                   data.frame(intensity = log2(c(as.matrix(dataframe[ , -c(1:5)]))), 
                              replicate = rep(sample.info$replicate, each = n.probesets),
                              treatment = rep(sample.info$treatment, each = n.probesets),
                              probeset = rep(dataframe$groupName)
                              )
                })
 save(probeset.intensities.dataframe.per.gene, 
     file = paste(output.folder, "CoreProbesetIntensitiesDataframe.Rdata", sep = "/"))
 rm("exFit")
 gc()
} else {
 load(file = paste(output.folder, "CoreProbesetIntensitiesDataframe.Rdata", sep = "/"))
}

if(!file.exists(file = paste(output.folder, "ProbesetIntensitiesForANOSVA.Rdata", sep = "/"))){
# keep only transcript clusters present in at least two groups
probeset.intensities.for.ANOSVA 	<-  probeset.intensities.dataframe.per.gene[names(probeset.intensities.dataframe.per.gene) %in% transcripts.to.keep]

# remove absent probesets and transcripts with a single probeset to study
probeset.intensities.for.ANOSVA <- 
lapply(probeset.intensities.for.ANOSVA, function(dataframe){
  	  dataframe <- dataframe[dataframe$probeset %in% probesets.to.keep, ]
  	})

# remove transcript clusters that are empty or have a single probeset
probeset.intensities.for.ANOSVA[laply(probeset.intensities.for.ANOSVA, function(dataframe){
                            length(unique(dataframe$probeset))}) < 2] <- NULL

save(probeset.intensities.for.ANOSVA, 
     file = paste(output.folder, "ProbesetIntensitiesForANOSVA.Rdata", sep = "/"))
 
rm("probeset.intensities.dataframe.per.gene")
gc()
}

if(!file.exists(file = paste(output.folder, "SplicePValuesProbesetANOSVA.Rdata", sep = "/"))){ 
load(file = paste(output.folder, "ProbesetIntensitiesForANOSVA.Rdata", sep = "/"))
ANOSVA.probeset.result <- lapply(probeset.intensities.for.ANOSVA, function(dataframe){
  #** user-defined model
  lm <- lm(intensity ~ as.factor(probeset) + as.factor(treatment) +
                       C(as.factor(probeset) : as.factor(treatment), contr.sum) +
                       as.factor(replicate)/as.factor(treatment), 
           data = dataframe)
         
  n.probesets   <- length(unique(dataframe$probeset))
  # ** length of main effects: we are interested in interaction terms - appropriate for sum contrast, change for other contrasts, if needed
  main.effects <- 1 + (n.probesets - 1) + (length(unique(dataframe$treatment)) - 1)
    
  # ** number of interactions, change if needed
  DS.parameters 	<- (n.probesets - 1)* (length(unique(dataframe$treatment)) - 1)

  pt            <- min(summary(lm)$coefficients[(main.effects+1):(main.effects + DS.parameters),
                               "Pr(>|t|)"])
  ptr           <- signif(pt,digits = 3)
  ptr
})

ANOSVA.probeset.result <- as.data.frame(do.call("rbind", ANOSVA.probeset.result))
ANOSVA.probeset.result <- data.frame(transcript = row.names(ANOSVA.probeset.result), 
                                 pValue = ANOSVA.probeset.result[,1])
ANOSVA.probeset.result <-  merge(AnnotateGenes(ANOSVA.probeset.result$transcript),
                              ANOSVA.probeset.result)
order                       <- order(ANOSVA.probeset.result$pValue)
ANOSVA.probeset.result <- ANOSVA.probeset.result[order, ]

if(exists("ANOSVA.probeset.result")){
 n.genes.ANOSVA.exon <- dim(ANOSVA.probeset.result)[1]
} else {
 n.genes.ANOSVA.exon <- 8074
}

save(ANOSVA.probeset.result, 
     file = paste(output.folder, "SplicePValuesProbesetANOSVA.Rdata", sep = "/"))
     
rm("probeset.intensities.for.ANOSVA")
gc()
} else{
 load(file = paste(output.folder, "SplicePValuesProbesetANOSVA.Rdata", sep = "/"))
}
# do not show genes with several associated gene names
n.names <- unlist(lapply(strsplit(as.character(ANOSVA.probeset.result$symbol), "/"), length))
non.unique.genes.ANOSVA.probeset <- sum(n.names > 1)
filter.ANOSVA.probeset.result <- ANOSVA.probeset.result[n.names == 1, ]

# plot top 10 genes or **: choose amount of genes to plot
ANOSVA.probeset.plots <- unlist(lapply(filter.ANOSVA.probeset.result[1:10, "symbol"], function(symbol){
         paste(output.folder, "/", symbol, "_ANOSVAprobeset.png", sep = "")}))

if(!all(file.exists(ANOSVA.probeset.plots))){
 mapply("PlotExonArray", filter.ANOSVA.probeset.result[1:10,"transcript"], type = "ANOSVAprobeset")
}


###################################################
### code chunk number 12: ANOSVAprobesetLatexDefault
###################################################
latex.default(filter.ANOSVA.probeset.result[1:10, -1], file = "", 
              multicol = FALSE, rowlabel = NULL, rowname = NULL, where = "htb", 
              vbar = TRUE, append = FALSE, caption.loc = "bottom", 
              label = "tab:ANOSVAprobeset", caption = 
    "Top 10 differentially spliced genes from the ANOSVA model at probeset level with minimum $p$-values.")


###################################################
### code chunk number 13: analyseFIRMAscores
###################################################
# *** user-defined FIRMA analysis
# T1 <- groups$T1
# T2 <- groups$T2
# ...
# TN <- groups$TN

normal <- groups$N
tumor  <- groups$T

if(!file.exists(file = paste(output.folder, "FIRMAresults.Rdata", sep = "/"))){
if(!exists("firma.scores")){
 load(paste(output.folder, "FIRMAscores.Rdata", sep = "/"))
}
if(!exists("exFit")){
  load(file= paste(output.folder, "CoreExonIntensities.Rdata", sep = "/"))
}
# *** user defined FIRMA analysis; for a two-treatment scenario, find FIRMA score difference per probeset and average over patients (replicates)
firma.result	<- data.frame(unit = firma.scores$unit,
                            group = firma.scores$group,
                            cell  = firma.scores$cell,
                            avDiff = signif(abs(apply(firma.scores[normal + 3] - firma.scores[tumor + 3],
                                           1, mean)), 3))
firma.result  <- merge(firma.result, exFit[, c(1,2,5)])

# remove empty transcript clusters and probesets not present in both groups from the final results
firma.result <- firma.result[firma.result$groupName %in% probesets.to.keep, ]
firma.result <- firma.result[firma.result$unitName %in% transcripts.to.keep, ]

firma.result  <- merge(x = AnnotateGenes(firma.result$unitName), y = firma.result, 
                         by.x = "transcript", by.y="unitName")
firma.result  <- firma.result[order(firma.result$avDiff, decreasing = TRUE), ]

save(firma.result, file = paste(output.folder, "FIRMAresults.Rdata", sep = "/"))
} else {
 load(file = paste(output.folder, "FIRMAresults.Rdata", sep = "/"))
}
# do not show genes with several associated gene names or with several probesets ranking high
n.names <- unlist(lapply(strsplit(as.character(firma.result$symbol), "/"), length))
filter.firma.result <- firma.result[n.names == 1, ]
filter.firma.result <- filter.firma.result[order(filter.firma.result$avDiff, decreasing = TRUE), ]
filter.firma.result <- filter.firma.result[!duplicated(filter.firma.result$transcript),]

# plot top 10 FIRMA genes or **: choose amount of genes to plot
FIRMA.plots <- unlist(lapply(filter.firma.result[1:10, "symbol"], function(symbol){
         paste(output.folder, "/", symbol, "_FIRMA.png", sep = "")}))

if(!all(file.exists(FIRMA.plots))){
 mapply("PlotExonArray", trans = filter.firma.result[1:10,c("transcript")], type = "FIRMA")
}


###################################################
### code chunk number 14: FIRMAlatexDefault
###################################################
latex.default(filter.firma.result[1:10, c(2, 6)], file = "", 
              multicol = FALSE, rowlabel = NULL, rowname = NULL, where = "htb", vbar = TRUE, 
              append = FALSE, caption.loc = "bottom", label = "tab:FIRMA", caption = 
         "Genes with top 10 FIRMA scores and their top scores.")


###################################################
### code chunk number 15: differentialExpression
###################################################
# for DE, leave out all transcript clusters with ANOSVA p-value below 0.1 and include transcript clusters not analysed above
if(!file.exists(file = paste(output.folder, "AdjustedDEPValuesProbe.Rdata", sep = "/"))){
 if(!exists("ANOSVA.probe.result")){
  load(file = paste(output.folder, "SplicePValuesProbeANOSVA.Rdata", sep = "/"))
 }
 genes.with.DS <- ANOSVA.probe.result[ANOSVA.probe.result$pValue <= 0.1, ]$transcript
 rm("ANOSVA.probe.result")
 gc()
 if(!exists("probe.intensities.dataframe.per.gene")){
  load(file = paste(output.folder, "CoreProbeIntensitiesDataframe.Rdata", sep = "/"))
 }
 probe.intensities.for.DE <- probe.intensities.dataframe.per.gene[!names(probe.intensities.dataframe.per.gene)  %in% genes.with.DS]
 rm("probe.intensities.dataframe.per.gene")
 gc()

 n.genes.for.DE = length(probe.intensities.for.DE)

DE.probe.result <- lapply(probe.intensities.for.DE, function(dataframe){
  if(length(unique(dataframe$probeset))>1){
 	  aov <- aov(intensity ~ as.factor(probeset) + as.factor(treatment) + Error(as.factor(replicate) + as.factor(replicate):as.factor(treatment)), data = dataframe)
  } else {
    aov <- aov(intensity ~ as.factor(treatment) + Error(as.factor(replicate) + as.factor(replicate):as.factor(treatment)), data = dataframe)
  }
  p.F   <- signif(summary(aov)$"Error: as.factor(replicate):as.factor(treatment)"[[1]]$"Pr(>F)"[1], 3)
  #summary(aov)$ "Error: as.factor(replicate):as.factor(treatment)"[[1]]["as.factor(treatment)","Pr(>F)"]
  p.F   <- data.frame(Ftest = p.F)
})

DE.probe.result <- as.data.frame(do.call("rbind", DE.probe.result))
DE.probe.adjusted.result <- 
  data.frame(transcript = row.names(DE.probe.result), 
             pValue = signif(p.adjust(DE.probe.result$Ftest, method = "BH"), 3))
DE.probe.adjusted.result <-
  merge(AnnotateGenes(DE.probe.adjusted.result$transcript), DE.probe.adjusted.result)
DE.probe.adjusted.result <-
  DE.probe.adjusted.result[order(DE.probe.adjusted.result$pValue),]
save(DE.probe.adjusted.result, 
     file = paste(output.folder, "AdjustedDEPValuesProbe.Rdata", sep = "/"))
} else {
 load(file = paste(output.folder, "AdjustedDEPValuesProbe.Rdata", sep = "/"))
  n.genes.for.DE <- nrow(DE.probe.adjusted.result)
}
# do not show genes with several associated gene names
n.names <- unlist(lapply(strsplit(as.character(DE.probe.adjusted.result$symbol), "/"), length))
non.unique.genes.DE <- sum(n.names > 1)
filter.DE.probe.adjusted.result <- DE.probe.adjusted.result[n.names == 1, ]

# plot top 10 genes or **: choose amount of genes to plot
DE.plots <- unlist(lapply(filter.DE.probe.adjusted.result[1:10, "symbol"], function(symbol){
         paste(output.folder, "/", symbol, "_DE.png", sep = "")}))

if(!all(file.exists(DE.plots))){         
 mapply("PlotExonArray", filter.DE.probe.adjusted.result[1:10,"transcript"], type = "DE")
}


###################################################
### code chunk number 16: DElatex
###################################################
latex.default(filter.DE.probe.adjusted.result[1:10, -1], file = "", 
              multicol = FALSE, rowlabel = NULL, rowname = NULL, where = "htb", 
              vbar = TRUE, append = FALSE, caption.loc = "bottom", 
              label = "tab:DE", caption = 
    "Top 10 differentially expressed genes from \\eqref{eq:probeDE} with corrected $p$-values.")



